The eras of radiation, matter, and dark energy: new information from the Planck Collaboration

Data released by the Planck Collaboration in 2015 imply new dates for the era of radiation, the era of matter, and the era of dark energy. The era of radiation ended, and the era of matter began, when the density of radiation dropped below that of matter. This happened 50,953 \pm 2236 years after the time of infinite redshift when the ratio a(t)/a_0 of scale factors was (2.9332 \pm 0.0711) x 10^{-4}. The era of matter ended, and the era of dark energy began, when the density of matter dropped below that of dark energy (assumed constant). This happened 10.1928 \pm 0.0375 Gyr after the time of infinite redshift when the scale-factor ratio was 0.7646 \pm 0.0168. The era of dark energy started 3.606 billion years ago. In this pedagogical paper, five figures trace the evolution of the densities of radiation and matter, the scale factor, and the redshift through the eras of radiation, matter, and dark energy.

==> anc/ldistance.m <==
clear all
close all
clc 
sf = 16; fs = 16;
fig = figure;
left_color = [.5 0 .1];
right_color = [.1 0 .5];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
hold on
yyaxis left
text('Interpreter','latex','String','$\Delta d_L(z)$','Position',[10^5,2.5*10^(16)],'FontSize',fs,'Color',[.1 0 .5])
text('Interpreter','latex','String','$d_L(z)$','Position',[6.0*10^5,2.5*10^(16)],'FontSize',fs,'Color',[.5 0 .1])
load lumdist.dat;
x = lumdist(:,1); y = lumdist(:,2);
axis([0 10^6 0 5*10^(16)])
plot(x,y,'k','LineWidth',1,'Color',[.5 0 .1])
hold on
load lumclos.dat;
x3 = lumclos(:,1); y3 = lumclos(:,2);
plot(x3,y3,'-.','LineWidth',1,'Color',[.5 0 .1])
axis([0 10^6 0 5*10^(16)]),
hold on
load lumopen.dat;
x4 = lumopen(:,1); y4 = lumopen(:,2);
plot(x4,y4,'--','LineWidth',1,'Color',[.5 0 .1])
axis([0 10^6 0 5*10^(16)])
texty=('$ d_L(z) $ (ly)');
ylabel(texty,'Interpreter','latex','fontsize',sf)
textx=('$ z $');
xlabel(textx,'Interpreter','latex','fontsize',sf)
hold on
yyaxis right
plot(x,y4-y,'b--','LineWidth',1,'Color',[.1 0 .5])
hold on
plot(x,y3-y,'-.','LineWidth',1,'Color',[.1 0 .5])
texty=('$ \Delta d_L(z) $');
ylabel(texty,'Interpreter','latex','fontsize',sf)
print -dpdf ~/papers/eras/newdistc
print -deps ~/papers/math/newdist


==> anc/lumdist.f90 <==
program lumdist
  ! x is a/a0, code computes the luminosity distances
  implicit none
  integer(kind=4)::i
  integer(kind=4),parameter::nx=2*10**6
  real(kind=8)::x,dx,integral,inteflat,inteclos,inteopen
  real(kind=8)::d,df,dc,do
  real(kind=8),parameter::TH=14.435e9 ! TH = 1/H_0
  real(kind=8),parameter::OmL=0.6911,Omm=0.3089,Omr=9.0606e-5
  real(kind=8),parameter::OmK=0.0008,half = 0.5d0,OmKc=-0.0031
  real(kind=8),parameter::OmKo=0.0048
  real(kind=8),parameter::zero=0.0d0,one=1.0d0,tenth=0.1d0
  real(kind=8),parameter::c = one ! d is in light years
  integral = zero; d = zero; inteflat = zero; df = zero
  inteclos = zero; dc = zero; inteopen = zero; do = zero; 
  dx = one/nx; x = one - half*dx
  open(7,file='lumdist.dat'); open(8,file='lumflat.dat')
  open(9,file='lumclos.dat'); open(10,file='lumopen.dat')
  do i = 1, nx - 1
     integral = integral + dx/sqrt(OmL*x**4 + OmK*x**2 + Omm*x + Omr)
     inteflat = inteflat + dx/sqrt(OmL*x**4 + Omm*x + Omr)
     inteclos = inteclos + dx/sqrt(OmL*x**4 + OmKc*x**2 + Omm*x + Omr)
     inteopen = inteopen + dx/sqrt(OmL*x**4 + OmKo*x**2 + Omm*x + Omr)
     d = integral ! (29)
     df = inteflat
     dc = inteclos
     do = inteopen
        !                                         z                  d(z)
        write(7,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(OmK)))*sinh(sqrt(OmK)*d)
        write(8,'(2(E15.8,1x))') one/x - one, c*TH*df/x
        write(9,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(-OmKc)))*sin(sqrt(-OmKc)*dc)
        write(10,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(OmKo)))*sinh(sqrt(OmKo)*do)
        x = x - dx
     end do
     close(7)
   end program lumdist


==> anc/newt2xzHR.m <==
clear all
close all
clc 
sf = 16; fs = 16;
fig = figure;
left_color = [.5 0 .1];
right_color = [.1 0 .5];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
yyaxis left
load newx2tRM.dat;
x = newx2tRM(:,2)/10^3; y = newx2tRM(:,1);
axis([0 100 0 0.001])
plot(x,y,'k','LineWidth',2,'Color',[.5 0 .1])
texty=('$ a(t)/a_0 $');
ylabel(texty,'Interpreter','latex','fontsize',sf)
line([50.952 50.952], [0 2.933E-4]);
line([0 50.952], [2.933E-4 2.933E-4]); 
hold on
yyaxis right
axis([0 100 0 5*10^(-16)])
load newx2trhom.dat;
x3 = newx2trhom(:,2)/10^3;
y3 = newx2trhom(:,1);
plot(x3,y3,'--','LineWidth',2,'Color',[.1 0 .5]);
text('Interpreter','latex','String','$\rho_r(t)$','Position',[31.5,3.60E-16],'FontSize',fs)
hold on
load newx2trhor.dat;
x4 = newx2trhor(:,2)/10^3;
y4 = newx2trhor(:,1);
plot(x4,y4,'-.','LineWidth',2,'Color',[.1 0 .5]);
text('Interpreter','latex','String','$\rho_m(t)$','Position',[14,3.60E-16],'FontSize',fs)
text('Interpreter','latex','String','$a(t)/a_0$','Position',[65,3.6E-16],'FontSize',fs)
line([50.952 50.952], [0 1.055133E-16]);
line([50.952 100], [1.055133E-16 1.055133E-16]); 
hold on
texty=('$ \rho(t) $ (kg/m\({}^{3}\))');
ylabel(texty,'Interpreter','latex','fontsize',sf)
textx=('$ t $ (kyr)');
xlabel(textx,'Interpreter','latex','fontsize',sf)
print -dpdf ~/papers/eras/newt2xRc
print -deps ~/papers/math/newt2xR

==> anc/newt2xzMV.m <==
clear all
close all
clc 
sf = 16; fs = 16;
fig = figure;
left_color = [.5 0 .1];
right_color = [.1 0 .5];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
yyaxis left
load newx2tMV.dat;
x = newx2tMV(:,2)/10^9; y = newx2tMV(:,1);
axis([0 50 0 5])
plot(x,y,'k','LineWidth',2,'Color',[.5 0 .1])
texty=('$ a(t)/a_0 $');
ylabel(texty,'Interpreter','latex','fontsize',sf,'Color',[.5 0 .1])
text('Interpreter','latex','String','$a(t)/a_0$','Position',[33.5,3],'FontSize',fs,'Color',[.5 0 .1])
line([13.79 13.79], [0,1],'Color',[.5 0 .1]);
line([0 13.79], [1,1],'Color',[.5 0 .1]);
line( [0 10.1928], [0.76458 0.76458],'Color',[.5 0 .1] );
hold on
yyaxis right
axis([0 50 0 10^(-26)])
load newx2trhoMv.dat;
x3 = newx2trhoMv(:,2)/10^9;
y3 = newx2trhoMv(:,1);
plot(x3,y3,'--k','LineWidth',2,'Color',[.1 0 .5]);
text('Interpreter','latex','String','$\rho_m(t)$','Position',[10,0.8E-26],'FontSize',fs,'Color',[.1 0 .5])
hold on
load newx2trhoVm.dat;
x4 = newx2trhoVm(:,2)/10^9;
y4 = newx2trhoVm(:,1);
plot(x4,y4,'-.','LineWidth',2,'Color',[.1 0 .5]);
text('Interpreter','latex','String','$\rho_\Lambda$','Position',[4,0.64E-26],'FontSize',fs,'Color',[.1 0 .5])
line([10.193 10.193], [0 5.957E-027],'Color',[.1 0 .5]);
hold on
texty=('$ \rho(t) $ (kg\,m\({}^{-3}\)) ');
ylabel(texty,'Interpreter','latex','fontsize',sf,'Color',[.1 0 .5])
textx=('$ t $ (Gyr)');
xlabel(textx,'Interpreter','latex','fontsize',sf)
print -dpdf ~/papers/eras/newt2xMVc
print -deps ~/papers/math/newt2xMV

==> anc/newx2tMV.f90 <==
program newx2tMV
  ! x is a/a0, for the matter/vacuum era
  implicit none
  integer(kind=4)::i
  integer(kind=4),parameter::nx=10**7,nexp=5
  real(kind=8)::x,dx,integral
  real(kind=8),dimension(1:nexp*nx)::t
  real(kind=8),parameter::TH=14.435e9 ! TH = 1/H_0
  real(kind=8),parameter::OmL=0.6911,Omm=0.3089,Omr=9.0606e-5
  real(kind=8),parameter::OmK=0.0008,half = 0.5d0
  real(kind=8),parameter::rhoc0 = 8.6197D-27 ! kg/m^3
  real(kind=8),parameter::zero=0.0d0,one=1.0d0,tenth=0.1d0,two=2.0d0
  integral = zero
  dx = two/nx; x = half*dx
  do i = 1, nexp*nx
     integral = integral + dx*TH/sqrt(OmL*x**2 + OmK + Omm/x + Omr/x**2)
     t(i) = integral  ! time in years to get to a/a_0 = x
     x = x + dx
  end do
  open(7,file='newx2tMV.dat')
  x = half*dx
  do i = 1, nexp*nx, 100
     !               a/a_0       t           z(t)                            T_r
     write(7,'(5(E15.8,1x))') (half + i - 1)*dx, t(i) , one/((i-half)*dx) - one, &
          2.7255/((i+1)*dx), TH/sqrt(OmL*x**2 + OmK + Omm/x + Omr/x**2)
     x = x + dx
  end do
  close(7)
  open(7,file='newx2trhoMv.dat')
  do i = 1, nexp*nx, 100
     !               a/a_0                                     t        
     write(7,*) rhoc0*Omm/((half + i - 1)*dx)**3, t(i)
  end do
  close(7)
  open(7,file='newx2trhoVm.dat')
  do i = 1, nexp*nx, 100
     !               a/a_0                                     t        
     write(7,*) rhoc0*OmL, t(i)
  end do
  close(7)
end program newx2tMV


==> anc/newx2tRM.f90 <==
program newx2tRM
  ! x is a/a0, for the radiation/matter eras
  implicit none
  integer(kind=4)::i
  integer(kind=4),parameter::nx=10**9
  real(kind=8)::x,dx,integral
  real(kind=8),dimension(1:nx/10**3)::t
  real(kind=8),parameter::TH=14.435e9 ! TH = 1/H_0
  real(kind=8),parameter::OmL=0.6911,Omm=0.3089,Omr=9.0606e-5
  real(kind=8),parameter::OmK=0.0008,half = 0.5d0
  real(kind=8),parameter::rhoc0 = 8.6197D-27 ! kg/m^3
  real(kind=8),parameter::zero=0.0d0,one=1.0d0,tenth=0.1d0
  integral = zero
  dx = one/nx; x = half*dx
  do i = 1, nx/10**3
     integral = integral + dx*TH/sqrt(OmL*x**2 + OmK + Omm/x + Omr/x**2)
     t(i) = integral  ! time in years to get to a/a_0 = x
     x = x + dx
  end do
  open(7,file='newx2tRM.dat')
  x = half*dx
  do i = 1, nx/10**3
     !                        a/a_0                            t          
     write(7,*) (half + i - 1)*dx, t(i), one/((i-half)*dx) - one
     x = x + dx
  end do
  close(7)
  open(7,file='newx2trhom.dat')
  do i = 1, nx/10**3
     !               a/a_0                                     t        
     write(7,*) rhoc0*Omm/((half + i - 1)*dx)**3, t(i)
  end do
  close(7)
  open(7,file='newx2trhor.dat')
  do i = 1, nx/10**3
     !               a/a_0                                     t        
     write(7,*) rhoc0*Omr/((half + i - 1)*dx)**4, t(i)
  end do
  close(7)
end program newx2tRM


==> anc/shortlumdist.f90 <==
program shortlumdist
  ! x is a/a0, code computes the luminosity distances
  implicit none
  integer(kind=4)::i
  integer(kind=4),parameter::nx=2*10**6
  real(kind=8)::x,dx,integral,inteflat,inteclos,inteopen
  real(kind=8)::d,df,dc,do
  real(kind=8),parameter::TH=14.435e9 ! TH = 1/H_0
  real(kind=8),parameter::OmL=0.6911,Omm=0.3089,Omr=9.0606e-5
  real(kind=8),parameter::OmK=0.0008,half = 0.5d0,OmKc=-0.0031
  real(kind=8),parameter::OmKo=0.0048
  real(kind=8),parameter::zero=0.0d0,one=1.0d0,tenth=0.1d0
  real(kind=8),parameter::c = one ! d is in light years
  integral = zero; d = zero; inteflat = zero; df = zero
  inteclos = zero; dc = zero; inteopen = zero; do = zero; 
  dx = one/nx; x = one - half*dx
  open(7,file='shortldist.dat'); open(8,file='shortlflat.dat')
  open(9,file='shortlclos.dat'); open(10,file='shortlopen.dat')
  do i = 1, nx - 1
     integral = integral + dx/sqrt(OmL*x**4 + OmK*x**2 + Omm*x + Omr)
     inteflat = inteflat + dx/sqrt(OmL*x**4 + Omm*x + Omr)
     inteclos = inteclos + dx/sqrt(OmL*x**4 + OmKc*x**2 + Omm*x + Omr)
     inteopen = inteopen + dx/sqrt(OmL*x**4 + OmKo*x**2 + Omm*x + Omr)
     d = integral ! (29)
     df = inteflat
     dc = inteclos
     do = inteopen
        if ( mod(i-1, 100) == 0 .and. one/x - one < 110) then
        !                                           z                  d(z)
        write(7,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(OmK)))*sinh(sqrt(OmK)*d)
        write(8,'(2(E15.8,1x))') one/x - one, c*TH*df/x
        write(9,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(-OmKc)))*sin(sqrt(-OmKc)*dc)
        write(10,'(2(E15.8,1x))') one/x - one, (c*TH/(x*sqrt(OmKo)))*sinh(sqrt(OmKo)*do)
        end if
        x = x - dx
     end do
     close(7)
   end program shortlumdist


==> anc/shortlumdist.m <==
clear all
close all
clc 
sf = 16; fs = 16;
fig = figure;
left_color = [.5 0 .1];
right_color = [.1 0 .5];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
hold on
yyaxis left
text('Interpreter','latex','String','$\Delta d_L(z)$','Position',[10^5,2.5*10^(16)],'FontSize',fs,'Color',[.1 0 .5])
text('Interpreter','latex','String','$d_L(z)$','Position',[6.0*10^5,2.5*10^(16)],'FontSize',fs,'Color',[.5 0 .1])
load shortldist.dat;
x = shortldist(:,1); y = shortldist(:,2);
axis([0 10 0 4*10^(11)])
plot(x,y,'k','LineWidth',2,'Color',[.5 0 .1])
hold on
load shortlclos.dat;
x3 = shortlclos(:,1); y3 = shortlclos(:,2);
plot(x3,y3,'-.','LineWidth',2,'Color',[.5 0 .1])
axis([0 10 0 4*10^(11)]),
hold on
load shortlopen.dat;
x4 = shortlopen(:,1); y4 = shortlopen(:,2);
plot(x4,y4,'--','LineWidth',2,'Color',[.5 0 .1])
axis([0 10 0 4*10^(11)])
texty=('$ d_L(z) $ (ly)');
ylabel(texty,'Interpreter','latex','fontsize',sf)
textx=('$ z $');
xlabel(textx,'Interpreter','latex','fontsize',sf)
hold on
yyaxis right
plot(x,y4-y,'b--','LineWidth',2,'Color',[.1 0 .5])
hold on
plot(x,y3-y,'-.','LineWidth',2,'Color',[.1 0 .5])
texty=('$ \Delta d_L(z) $');
ylabel(texty,'Interpreter','latex','fontsize',sf)
print -dpdf ~/papers/eras/shortdistc
print -deps ~/papers/math/shortdist


==> anc/t2xzH.m <==
clear all
close all
clc 
sf = 16; fs = 16;
fig = figure;
left_color = [.5 0 .1];
right_color = [.1 0 .5];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
hold on
yyaxis left
load x2t.dat;
x = x2t(:,2)/10^9; y = x2t(:,1);
axis([0 14 0 1])
plot(x,y,'LineWidth',2,'Color',[.5 0 .1])
hold on
texty=('$ a(t)/a_0 $');
ylabel(texty,'Interpreter','latex','fontsize',sf,'Color',[.5 0 .1])
hold on
text('Interpreter','latex','String','$a(t)/a_0$','Position',[6.7,0.7],'FontSize',fs,'Color',[.5 0 .1])
hold on
xx=0:0.01:14;
yy=xx/14.435;
plot(xx,yy,'--','Color',[.5 0 .1])
text('Interpreter','latex','String','$t/H_0$','Position',[6.7,0.4],'FontSize',fs,'Color',[.5 0 .1])
line([13.791 13.791], [0 1],'Color',[0 0 0])
hold on
yyaxis right
axis([0 14 0 10])
x3 = x2t(:,2)/10^9;
y3 = x2t(:,3);
plot(x3,y3,'-.','LineWidth',2,'Color',[.1 0 .5])
hold on
texty=('$ z(t) $');
ylabel(texty,'Interpreter','latex','fontsize',sf)
text('Interpreter','latex','String','$z(t)$','Position',[7,1.2],'FontSize',fs,'Color',[.1 0 .5])
textx=('$ t $ (Gyr)');
xlabel(textx,'Interpreter','latex','fontsize',sf)
print -dpdf ~/papers/eras/t2xc
print -deps ~/papers/math/t2x


==> anc/x2t.f90 <==
program x2t
  ! x is a/a0
  implicit none
  integer(kind=4)::i
  integer(kind=4),parameter::nx=10**8
  real(kind=8)::x,dx,integral
  real(kind=8),dimension(1:nx)::t
  real(kind=8),parameter::TH=14.435e9 ! TH = 1/H_0
  real(kind=8),parameter::OmL=0.6911,Omm=0.3089,Omr=9.0606e-5
  real(kind=8),parameter::OmK=0.0008,half = 0.5d0
  real(kind=8),parameter::zero=0.0d0,one=1.0d0,tenth=0.1d0
  integral = zero
  dx = one/nx; x = half*dx
  do i = 1, nx
     integral = integral + dx*TH/sqrt(OmL*x**2 + OmK + Omm/x + Omr/x**2)
     t(i) = integral ! time in years to get to a/a_0 = x
     x = x + dx
  end do
   open(7,file='x2t.dat')
   do i = 1, nx, 1000
  !                    a/a_0     t      z(t)                              T_r(t)
     write(7,*) (half + i - 1)*dx, t(i), one/((i-half)*dx) - one, 2.7255/((i+1)*dx)
  end do
  close(7)
end program x2t

